Inclusive Heavy Flavor Hadroproduction in NLO QCD: the Exact Analytic Result

We present the first exact analytic result for all partonic channels contributing to the total cross section for the production of a pair of heavy flavors in hadronic collisions in NLO QCD. Our calculation is an essential step in the derivation of the top quark pair production cross section at NNLO in QCD, which is a cornerstone of the precision LHC program. Our results uncover the analytical structures behind observables with heavy flavors at higher orders. They also reveal surprising and non-trivial implications for kinematics close to partonic threshold.

==> NLOXSections.m <==
(*******************************************************************************
 *
 * arXiv:0811.4119v1 [hep-ph]
 *
 * Inclusive Heavy Flavor Hadroproduction in NLO QCD: the Exact Analytic Result
 *
 * M. Czakon and A. Mitov
 * 
 * The file contains the total cross sections for the production of a heavy
 * quark pair at NLO in the three channels: quark-anti-quark (NLOXSectionQQ),
 * quark-gluon (NLOXSectionGQ) and gluon-gluon (NLOXSectionGG), with account of
 * the full color dependence for the SU(N) group. Renormalization has been
 * performed with nl + 1 active flavors. Results with a coupling constant with
 * nl active flavors are obtained by decoupling, which in this case amounts to
 * the substitution as -> as*(1 + as/(6*Pi)*Log[mu^2/m^2]).
 *
 * Notation:
 *
 * ep - dimensional regularization parameter
 * as - strong coupling constant
 * m  - mass of the heavy quark
 * mu - scale of dimensional renormalization
 * s  - Mandelstam invariant s
 * N  - dimension of the fundamental representation of the SU(N) group
 * nl - number of light quark flavors
 *
 * x = (1-Sqrt[1-4*m^2/s])/(1+Sqrt[1-4*m^2/s])
 *
 * H[..., x] - harmonic polylogarithms as defined in
 *             E. Remiddi and J. A. M. Vermaseren,
 *             Int. J. Mod. Phys.  A15 (2000) 725
 *
 * f1[x], f2[x], f3[x], f4[x]         - integrals defined in the file
 * f1x1[x], f2x1[x], f3x1[x], f4x1[x] - expansions of the functions around x = 1
 * f1x0[x], f2x0[x], f3x0[x], f4x0[x] - expansions of the functions around x = 0
 * (the expansions are cut at terms marked by Ox1[f] and Ox0[f] respectively)
 *
 ******************************************************************************)

NLOXSectionQQ = (as^2*(-((-1 + N^2)*Pi*x*(-1 - 3*x + 3*x^2 + x^3))/
        (3*N^2*(1 + x)^5) + 
       as*(-((-1 + N^2)*(-1 + x)*x*(3*(1 + x)^2*(15 + 8*x + 15*x^2) + 
             2*N^2*(1 + x)^2*(181 + 829*x + 181*x^2) - 
             8*N*(5 + 42*x + 98*x^2 + 42*x^3 + 5*x^4)))/(216*N^3*(1 + x)^7) + 
         (Pi^2*x*(4*x^2*(3 + 4*x + x^2) + N^2*(4 + 22*x - 3*x^2 - 34*x^3 - 
              10*x^4) + N^4*(-4 - 22*x - 9*x^2 + 18*x^3 + 6*x^4)))/
          (36*N^3*(1 + x)^6) + ((-1 + N^2)*(-1 + x)*x*(-26*(1 + 4*x + x^2) + 
            N^2*(61 + 256*x + 61*x^2))*H[-1, x])/(36*N^3*(1 + x)^5) - 
         (x*(-4*N*(-1 - 3*x + 3*x^2 + x^3)^2 + 4*N^3*(-1 - 3*x + 3*x^2 + x^3)^
              2 + 3*N^4*(1 + x)^2*(-11 - 28*x + 165*x^2 + 252*x^3 + 56*x^4) + 
            (1 + x)^2*(-7 - 16*x + 282*x^2 + 440*x^3 + 107*x^4) - 
            N^2*(1 + x)^2*(-40 - 100*x + 777*x^2 + 1196*x^3 + 275*x^4))*
           H[0, x])/(36*N^3*(1 + x)^8) + 
         nl*((5*(-1 + N^2)*x*(-1 - 3*x + 3*x^2 + x^3))/(27*N^2*(1 + x)^5) - 
           (2*(-1 + N^2)*x*(-1 - 3*x + 3*x^2 + x^3)*H[-1, x])/
            (9*N^2*(1 + x)^5) + ((-1 + N^2)*x*(-1 - 3*x + 3*x^2 + x^3)*
             H[0, x])/(9*N^2*(1 + x)^5)) - ((-1 + N^2)*(-1 + x)*x*
           (-22*(1 + 4*x + x^2) + N^2*(35 + 146*x + 35*x^2))*H[1, x])/
          (9*N^3*(1 + x)^5) + (x*(N^2*(3 + 6*x - 14*x^2 - 26*x^3 - 5*x^4) + 
            2*(-1 - 4*x - 2*x^2 + 4*x^3 + x^4) + N^4*(-1 + 2*x + 18*x^2 + 
              18*x^3 + 3*x^4))*H[-1, 0, x])/(3*N^3*(1 + x)^6) + 
         (4*(-1 + N^2)^2*x*(-1 - 3*x + 3*x^2 + x^3)*H[-1, 1, x])/
          (3*N^3*(1 + x)^5) + (x*(N^2*(4 + 16*x - 7*x^2 - 16*x^3 - 4*x^4) + 
            2*(-1 - 4*x + 2*x^2 + 4*x^3 + x^4) + N^4*(-2 - 8*x + 3*x^2 + 
              8*x^3 + 2*x^4))*H[0, -1, x])/(3*N^3*(1 + x)^6) + 
         (x*(2 + 8*x - 12*x^2 - 24*x^3 - 6*x^4 + N^4*(2 + 8*x - 9*x^2 - 
              16*x^3 - 4*x^4) + N^2*(-4 - 16*x + 21*x^2 + 40*x^3 + 10*x^4))*
           H[0, 0, x])/(6*N^3*(1 + x)^6) - 
         (2*x*(-3 - 12*x + 4*x^2 + 12*x^3 + 3*x^4 + 
            N^2*(6 + 27*x + 2*x^2 - 21*x^3 - 6*x^4) + 
            3*N^4*(-1 - 5*x - 2*x^2 + 3*x^3 + x^4))*H[0, 1, x])/
          (3*N^3*(1 + x)^6) + (4*(-1 + N^2)^2*x*(-1 - 3*x + 3*x^2 + x^3)*
           H[1, -1, x])/(3*N^3*(1 + x)^5) - (2*(-1 + N^2)*x*(1 + 4*x + x^2)*
           (2 - 4*x^2 + 3*N^2*(-1 + x^2))*H[1, 0, x])/(3*N^3*(1 + x)^6) - 
         (8*(-1 + N^2)^2*x*(-1 - 3*x + 3*x^2 + x^3)*H[1, 1, x])/
          (3*N^3*(1 + x)^5) + (-((7 + 4*N - 36*N^2 - 4*N^3 + 29*N^4)*x*
              (-1 - 3*x + 3*x^2 + x^3))/(36*N^3*(1 + x)^5) + 
           ((-1 + N^2)*nl*x*(-1 - 3*x + 3*x^2 + x^3))/(9*N^2*(1 + x)^5) - 
           ((-1 + N^2)^2*x*(-1 - 3*x + 9*x^2 + 3*x^3)*H[0, x])/
            (6*N^3*(1 + x)^5) - (2*(-1 + N^2)^2*x*(-1 - 3*x + 3*x^2 + x^3)*
             H[1, x])/(3*N^3*(1 + x)^5))*Log[mu^2/m^2])))/m^2;
 
NLOXSectionGQ = (as^3*((Pi^2*x*(1 + 16*x + 42*x^2 + 16*x^3 + x^4 - 
          N^2*(1 + 7*x + 7*x^3 + x^4)))/(36*N^2*(1 + x)^6) - 
       ((-1 + x)*(-25*(164 + 1743*x + 2768*x^2 + 1743*x^3 + 164*x^4) + 
          N^2*(3696 + 19831*x + 22336*x^2 + 19831*x^3 + 3696*x^4)))/
        (10800*N^2*(1 + x)^5) + (((-1 + N^2)*Pi^2*x*(1 + x^2))/
          (3*N^2*(1 + x)^4) - ((-1 + x)*(-5*(7 - 38*x - 40*x^2 - 38*x^3 + 
              7*x^4) + N^2*(24 - 326*x - 86*x^2 - 326*x^3 + 24*x^4)))/
          (90*N^2*(1 + x)^5))*H[-1, x] + 
       (-((-1 + N^2)*Pi^2*(x + x^3))/(6*N^2*(1 + x)^4) + 
         (x*(-5*(247 + 484*x + 36*x^2 - 80*x^3 - 209*x^4 + 84*x^5) + 
            3*N^2*(305 - 160*x - 780*x^2 - 600*x^3 - 999*x^4 + 96*x^5)))/
          (360*N^2*(1 + x)^6))*H[0, x] + 
       ((-1 + x)*(-5*(7 - 38*x - 40*x^2 - 38*x^3 + 7*x^4) + 
          N^2*(24 - 326*x - 86*x^2 - 326*x^3 + 24*x^4))*H[1, x])/
        (45*N^2*(1 + x)^5) + (x*(-5 - 8*x - 8*x^3 - 5*x^4 + 
          N^2*(11 + 32*x + 36*x^2 + 32*x^3 + 11*x^4))*H[-1, 0, x])/
        (3*N^2*(1 + x)^6) + (x*(2*(1 + 4*x + 7*x^2 + 4*x^3 + x^4) - 
          N^2*(4 + 13*x + 12*x^2 + 13*x^3 + 4*x^4))*H[0, -1, x])/
        (3*N^2*(1 + x)^6) + (x*(-1 - 16*x - 42*x^2 - 16*x^3 - x^4 + 
          N^2*(1 + 7*x + 7*x^3 + x^4))*H[0, 0, x])/(6*N^2*(1 + x)^6) + 
       (2*x*(-2*(1 + 4*x + 7*x^2 + 4*x^3 + x^4) + 
          N^2*(4 + 13*x + 12*x^2 + 13*x^3 + 4*x^4))*H[0, 1, x])/
        (3*N^2*(1 + x)^6) - (2*(-1 + N^2)*x*(1 + x^2)*H[-1, -1, 0, x])/
        (N^2*(1 + x)^4) + (2*(-1 + N^2)*x*(1 + x^2)*H[-1, 0, -1, x])/
        (N^2*(1 + x)^4) - (2*(-1 + N^2)*x*(1 + x^2)*H[-1, 0, 0, x])/
        (N^2*(1 + x)^4) - (4*(-1 + N^2)*x*(1 + x^2)*H[-1, 0, 1, x])/
        (N^2*(1 + x)^4) + ((-1 + N^2)*x*(1 + x^2)*H[0, -1, 0, x])/
        (N^2*(1 + x)^4) - ((-1 + N^2)*(x + x^3)*H[0, 0, -1, x])/
        (N^2*(1 + x)^4) + ((-1 + N^2)*x*(1 + x^2)*H[0, 0, 0, x])/
        (N^2*(1 + x)^4) + (2*(-1 + N^2)*x*(1 + x^2)*H[0, 0, 1, x])/
        (N^2*(1 + x)^4) + (-((-1 + N^2)*Pi^2*(x + x^3))/(12*N^2*(1 + x)^4) + 
         ((-1 + x)*(-5*(7 - 38*x - 40*x^2 - 38*x^3 + 7*x^4) + 
            N^2*(24 - 326*x - 86*x^2 - 326*x^3 + 24*x^4)))/
          (180*N^2*(1 + x)^5) + (x*(-2*(1 + 4*x + 7*x^2 + 4*x^3 + x^4) + 
            N^2*(4 + 13*x + 12*x^2 + 13*x^3 + 4*x^4))*H[0, x])/
          (6*N^2*(1 + x)^6) - ((-1 + N^2)*(x + x^3)*H[-1, 0, x])/
          (N^2*(1 + x)^4) + ((-1 + N^2)*x*(1 + x^2)*H[0, 0, x])/
          (2*N^2*(1 + x)^4))*Log[mu^2/m^2]))/m^2;
 
NLOXSectionGG = 
    (as^2*((Pi*(-1 + x)*x*(-3*(1 + 6*x + x^2) + N^2*(5 + 32*x + 5*x^2)))/
        (3*N*(-1 + N^2)*(1 + x)^5) + (Pi*x*(1 + 8*x + 6*x^2 + 8*x^3 + x^4 - 
          N^2*(1 + x)^2*(1 + 6*x + x^2))*H[0, x])/(N*(-1 + N^2)*(1 + x)^6) + 
       as*((3600*N^3*(-1 + x)^2*x^2*(1 + 26*x + x^2) + 5400*x*(-1 + x^2)^2*
            (5 + 92*x + 5*x^2) + 100*N^2*(-1 + x^2)^2*(164 + 1368*x - 
             4513*x^2 + 1368*x^3 + 164*x^4) - 3*N^4*(1 + x)^2*
            (4928 - 173*x - 173440*x^2 + 351770*x^3 - 173440*x^4 - 173*x^5 + 
             4928*x^6))/(10800*N^2*(-1 + N^2)*(-1 + x)*(1 + x)^7) - 
         (Pi^2*x*(72*N^3*(-1 + x)^5*x^2*(1 + 3*x + x^2)^2 + 
            3*(-1 + x)^4*(-3 - 143*x - 1167*x^2 - 4037*x^3 - 7162*x^4 - 
              6886*x^5 - 3551*x^6 - 897*x^7 - 77*x^8 + 3*x^9) - 
            6*N^2*(-1 + x)^4*(-7 - 210*x - 1223*x^2 - 2812*x^3 - 3185*x^4 - 
              2579*x^5 - 1761*x^6 - 658*x^7 - 79*x^8 + 4*x^9) + 
            N^4*(1 + 3*x + x^2)^2*(21 - 651*x + 1419*x^2 + 3359*x^3 - 
              616*x^4 + 3304*x^5 + 4535*x^6 - 989*x^7 - 175*x^8 + 161*x^9)))/
          (72*N^2*(-1 + N^2)*(-1 + x)^4*(1 + x)^7*(1 + 3*x + x^2)^2) - 
         (6*x*(1 + 5*x + 5*x^2 + 5*x^3 + x^4)*f1[x])/(N^2*(-1 + N^2)*
           (1 + x)^6) - (10*x*(1 + 3*x + x^2 + 3*x^3 + x^4)*f2[x])/
          (3*N^2*(-1 + N^2)*(1 + x)^6) - (16*(1 + N^2)*x*(1 + 6*x + 3*x^2 - 
            12*x^3 + 3*x^4 + 6*x^5 + x^6)*f3[x])/(15*N^2*(-1 + N^2)*(1 + x)^7*
           Sqrt[1 + 6*x + x^2]) + (8*N^2*f4[x])/(9*(-1 + N^2)) + 
         ((Pi^2*x*(5*(-1 + x^2)^2 + N^4*(1 + x)^2*(27 - 86*x + 27*x^2) + 
              N^2*(-22 + 134*x + 352*x^2 + 134*x^3 - 22*x^4)))/
            (12*N^2*(-1 + N^2)*(1 + x)^6) + (-180*(-1 + x)^4*x*(1 + x)^2*
              (3 + 2*x + 3*x^2) + 10*N^2*(-1 + x)^4*(56 - 151*x + 1543*x^2 + 
               1262*x^3 + 1543*x^4 - 151*x^5 + 56*x^6) + 
             N^4*(-384 + 5623*x - 61709*x^2 + 152884*x^3 - 175403*x^4 + 
               106138*x^5 - 175403*x^6 + 152884*x^7 - 61709*x^8 + 5623*x^9 - 
               384*x^10))/(360*N^2*(-1 + N^2)*(-1 + x)^3*(1 + x)^5*
             (1 + x + x^2)))*H[-1, x] + 
         ((Pi^2*x*(6*N^3*(-1 + x)^5*x^2*(1 + x) + N^2*(-1 + x)^5*(8 - 103*x - 
                325*x^2 - 321*x^3 - 117*x^4 + 6*x^5) + (-1 + x)^4*(-10 - 
                48*x - 27*x^2 - 28*x^3 + 12*x^5 + 5*x^6) - N^4*(1 + x)^2*(
                -11 + 102*x - 352*x^2 + 280*x^3 - 117*x^4 - 622*x^5 + 
                406*x^6 - 120*x^7 + 2*x^8)))/(12*N^2*(-1 + N^2)*(-1 + x)^5*
             (1 + x)^7) + (x*(-60*N^3*(-1 + x)^3*x*(1 + 56*x + 219*x^2 + 
                340*x^3 + 448*x^4 + 340*x^5 + 219*x^6 + 56*x^7 + x^8) + 
              180*(-1 + x)^3*(1 + x)^2*(-3 - 83*x - 319*x^2 - 486*x^3 - 
                553*x^4 - 345*x^5 - 169*x^6 - 26*x^7 + 4*x^8) - 
              30*N^2*(-1 + x)^3*(1 + x)^2*(126 + 178*x + 439*x^2 + 5004*x^3 + 
                11048*x^4 + 12614*x^5 + 8136*x^6 + 2072*x^7 + 257*x^8 + 
                56*x^9) + N^4*(1 + x)^2*(-2600 + 24290*x - 36645*x^2 - 
                308405*x^3 + 177613*x^4 + 529351*x^5 + 163156*x^6 - 
                226142*x^7 - 400115*x^8 + 233097*x^9 + 110639*x^10 - 
                6191*x^11 + 1152*x^12)))/(360*N^2*(-1 + N^2)*(-1 + x)^3*
             (1 + x)^8*(1 + 4*x + 5*x^2 + 4*x^3 + x^4)))*H[0, x] + 
         nl*((N*(-1 + x)*x^2)/(3*(-1 + N^2)*(1 + x)^5) - (N*x^2*H[0, x])/
            (6*(-1 + N^2)*(1 + x)^4)) + (2*(-1 + x)*(45*x*(1 + 6*x + x^2) + 
            6*N^4*(8 - 57*x + 1078*x^2 - 57*x^3 + 8*x^4) - 
            5*N^2*(14 - 9*x + 554*x^2 - 9*x^3 + 14*x^4))*H[1, x])/
          (45*N^2*(-1 + N^2)*(1 + x)^5) + 
         (x*(N^4*(1 + 4*x + 5*x^2 + 4*x^3 + x^4)^2*(102 - 111*x - 1122*x^2 + 
              991*x^3 - 2808*x^4 - 1249*x^5 + 446*x^6 - 303*x^7 + 22*x^8) - 
            3*(-1 + x)^4*(9 + 46*x - 185*x^2 - 1944*x^3 - 6357*x^4 - 
              11780*x^5 - 14418*x^6 - 11780*x^7 - 6357*x^8 - 1944*x^9 - 
              185*x^10 + 46*x^11 + 9*x^12) - N^2*(-1 + x)^4*
             (59 + 846*x + 4911*x^2 + 15764*x^3 + 32355*x^4 + 46092*x^5 + 
              47170*x^6 + 34668*x^7 + 18051*x^8 + 6260*x^9 + 1359*x^10 + 
              174*x^11 + 11*x^12))*H[-1, 0, x])/(6*N^2*(-1 + N^2)*(-1 + x)^4*
           (1 + x)^6*(1 + 4*x + 5*x^2 + 4*x^3 + x^4)^2) - 
         (8*(-1 + x)*x*(-3*(1 + 6*x + x^2) + N^2*(5 + 32*x + 5*x^2))*
           H[-1, 1, x])/(3*(-1 + N^2)*(1 + x)^5) + 
         (x*(3*(-1 + x)^4*(1 + x)^2*(3 + 4*x + 11*x^2 + 12*x^3 + 11*x^4 + 
              4*x^5 + 3*x^6) + N^2*(-1 + x)^4*(-10 - 222*x - 141*x^2 + 
              64*x^3 + 684*x^4 + 736*x^5 + 579*x^6 + 162*x^7 + 38*x^8) - 
            N^4*(1 + x + x^2)^2*(15 - 297*x + 723*x^2 - 619*x^3 - 1740*x^4 + 
              1621*x^5 - 845*x^6 - 105*x^7 + 95*x^8))*H[0, -1, x])/
          (6*N^2*(-1 + N^2)*(-1 + x)^4*(1 + x)^6*(1 + x + x^2)^2) + 
         (x*(72*N^3*(-1 + x)^5*x^2*(1 + 4*x + 5*x^2 + 4*x^3 + x^4)^2 + 
            N^4*(1 + 4*x + 5*x^2 + 4*x^3 + x^4)^2*(27 - 591*x + 1191*x^2 + 
              2279*x^3 - 1678*x^4 + 2242*x^5 + 3455*x^6 - 1217*x^7 - 
              115*x^8 + 167*x^9) - 6*N^2*(-1 + x)^4*(-1 - 108*x - 871*x^2 - 
              3051*x^3 - 6452*x^4 - 9884*x^5 - 11763*x^6 - 11445*x^7 - 
              9152*x^8 - 5744*x^9 - 2631*x^10 - 715*x^11 - 75*x^12 + 
              2*x^13) + 3*(-1 + x)^4*(-1 - 83*x - 940*x^2 - 4792*x^3 - 
              14180*x^4 - 27512*x^5 - 37386*x^6 - 36354*x^7 - 25172*x^8 - 
              11984*x^9 - 3556*x^10 - 520*x^11 - 5*x^12 + 5*x^13))*
           H[0, 0, x])/(12*N^2*(-1 + N^2)*(-1 + x)^4*(1 + x)^7*
           (1 + 4*x + 5*x^2 + 4*x^3 + x^4)^2) + 
         (4*x*(N^2*(7 + 97*x - 50*x^2 - 11*x^3 - 11*x^4) - 
            3*(1 + 7*x + 4*x^2 + 7*x^3 + x^4) + N^4*(-2 - 101*x - 78*x^2 + 
              91*x^3 + 28*x^4))*H[0, 1, x])/(3*N^2*(-1 + N^2)*(1 + x)^6) - 
         (8*(-1 + x)*x*(-3*(1 + 6*x + x^2) + N^2*(5 + 32*x + 5*x^2))*
           H[1, -1, x])/(3*(-1 + N^2)*(1 + x)^5) + 
         (2*x*(3*(1 + 6*x + 2*x^2 + 6*x^3 + x^4) + 
            6*N^4*(-5 - 32*x + 32*x^3 + 5*x^4) - 2*N^2*(-8 - 47*x + 2*x^2 + 
              61*x^3 + 10*x^4))*H[1, 0, x])/(3*N^2*(-1 + N^2)*(1 + x)^6) + 
         (16*(-1 + x)*x*(-3*(1 + 6*x + x^2) + N^2*(5 + 32*x + 5*x^2))*
           H[1, 1, x])/(3*(-1 + N^2)*(1 + x)^5) - 
         (2*x*(-((1 + x)^2*(3 - 2*x + 3*x^2)) + N^4*(1 + x)^2*
             (3 - 2*x + 3*x^2) + 2*N^2*(1 + 4*x - 18*x^2 + 4*x^3 + x^4))*
           H[-1, -1, 0, x])/(N^2*(-1 + N^2)*(1 + x)^6) + 
         (x*((1 + x)^2*(1 + 6*x + x^2) + 3*N^4*(1 + x)^2*(5 - 2*x + 5*x^2) - 
            2*N^2*(7 + 11*x - 20*x^2 + 11*x^3 + 7*x^4))*H[-1, 0, -1, x])/
          (N^2*(-1 + N^2)*(1 + x)^6) - (x*((1 + x)^2*(7 + 2*x + 7*x^2) + 
            N^4*(1 + x)^2*(33 - 50*x + 33*x^2) + N^2*(-34 + 26*x + 272*x^2 + 
              26*x^3 - 34*x^4))*H[-1, 0, 0, x])/(2*N^2*(-1 + N^2)*
           (1 + x)^6) - (8*x*(3*N^2*(-1 + x)^2 - 2*(1 - 6*x + x^2))*
           H[-1, 0, 1, x])/((-1 + N^2)*(1 + x)^4) + 
         (x*(-2*N^2*(-1 + x)^4*(-3 - 30*x - 33*x^2 - 4*x^3 + 83*x^4 + 
              18*x^5 + x^6) + (-1 + x)^4*(-11 - 14*x + 29*x^2 + 120*x^3 + 
              81*x^4 + 150*x^5 + 29*x^6) + N^4*(1 + x)^2*(-7 + 26*x + 
              50*x^2 + 102*x^3 + 182*x^4 + 430*x^5 - 134*x^6 + 2*x^7 + 
              21*x^8))*H[0, -1, 0, x])/(2*N^2*(-1 + N^2)*(-1 + x)^5*
           (1 + x)^7) + (8*x*(-1 - 8*x - 6*x^2 - 8*x^3 - x^4 + 
            N^2*(1 + x)^2*(1 + 6*x + x^2))*H[0, -1, 1, x])/
          ((-1 + N^2)*(1 + x)^6) + 
         (x*((-1 + x)^5*(3 + 14*x + 16*x^2 + 30*x^3 + 7*x^4) + 
            2*N^2*(-1 + x)^4*(-1 + 34*x + 27*x^2 - 19*x^3 - 14*x^4 + 5*x^5) - 
            N^4*(-5 + 81*x - 184*x^2 + 104*x^3 + 426*x^4 - 170*x^5 + 24*x^6 + 
              168*x^7 - 69*x^8 + 9*x^9))*H[0, 0, -1, x])/(2*N^2*(-1 + N^2)*
           (-1 + x)^5*(1 + x)^6) + (x*(-6*N^3*(-1 + x)^5*x^2*(1 + x) - 
            (-1 + x)^4*(-9 - 30*x - 12*x^2 + 20*x^3 + 37*x^4 + 74*x^5 + 
              16*x^6) - N^2*(-1 + x)^4*(-14 + 49*x + 164*x^2 + 12*x^3 - 
              154*x^4 - 13*x^5 + 20*x^6) + N^4*(1 + x)^2*(-12 + 100*x - 
              310*x^2 + 278*x^3 - 65*x^4 - 468*x^5 + 340*x^6 - 110*x^7 + 
              7*x^8))*H[0, 0, 0, x])/(2*N^2*(-1 + N^2)*(-1 + x)^5*
           (1 + x)^7) + (4*x*(1 + 8*x + 7*x^2 + 16*x^3 + 7*x^4 + 8*x^5 + 
            x^6 - 24*N^4*(-1 + x)*x*(1 + x)^3 + N^2*(-1 - 32*x - 45*x^2 + 
              29*x^4 + 32*x^5 + x^6))*H[0, 0, 1, x])/(N^2*(-1 + N^2)*(-1 + x)*
           (1 + x)^7) + (8*x*(-1 - 8*x - 6*x^2 - 8*x^3 - x^4 + 
            N^2*(1 + x)^2*(1 + 6*x + x^2))*H[0, 1, -1, x])/
          ((-1 + N^2)*(1 + x)^6) - (2*x*(1 + 8*x + 7*x^2 + 16*x^3 + 7*x^4 + 
            8*x^5 + x^6 + 6*N^4*(1 + x)^3*(-1 - 5*x + 5*x^2 + x^3) + 
            N^2*(6 + 48*x + 22*x^2 - 38*x^4 - 48*x^5 - 6*x^6))*H[0, 1, 0, x])/
          (N^2*(-1 + N^2)*(-1 + x)*(1 + x)^7) - 
         (16*x*(-1 - 8*x - 6*x^2 - 8*x^3 - x^4 + N^2*(1 + x)^2*
             (1 + 6*x + x^2))*H[0, 1, 1, x])/((-1 + N^2)*(1 + x)^6) + 
         ((4*Pi^2*x^2*(-3 - 4*x - 3*x^2 + 3*N^2*(1 + x)^2))/
            (3*(-1 + N^2)*(1 + x)^6) + ((-1 + x)*(30*x*(1 + 6*x + x^2) - 
              10*N^2*x*(5 + 32*x + 5*x^2) - 5*N*(14 - 69*x + 404*x^2 - 
                69*x^3 + 14*x^4) + N^3*(48 - 617*x + 5608*x^2 - 617*x^3 + 
                48*x^4)))/(90*N*(-1 + N^2)*(1 + x)^5) + 
           (x*(-1 - 8*x - 6*x^2 - 8*x^3 - x^4 + N^2*(1 + x)^2*(1 + 6*x + 
                x^2) - N*(3 - 36*x + 76*x^2 + 36*x^3 + 15*x^4) + 
              N^3*(7 - 44*x - 36*x^2 + 84*x^3 + 27*x^4))*H[0, x])/
            (3*N*(-1 + N^2)*(1 + x)^6) + (4*(-1 + x)*x*(-3*(1 + 6*x + x^2) + 
              N^2*(5 + 32*x + 5*x^2))*H[1, x])/(3*(-1 + N^2)*(1 + x)^5) - 
           (8*x*(-1 - 2*x + 2*x^2 - 2*x^3 - x^4 + N^2*(1 + x)^2*(1 + x^2))*
             H[-1, 0, x])/((-1 + N^2)*(1 + x)^6) + 
           (2*x*(1 - 6*x + x^2)*H[0, 0, x])/(1 + x)^4 - 
           (4*x*(-1 - 8*x - 6*x^2 - 8*x^3 - x^4 + N^2*(1 + x)^2*(1 + 6*x + 
                x^2))*H[0, 1, x])/((-1 + N^2)*(1 + x)^6))*Log[mu^2/m^2] + 
         (x*(-8*N^2*(-1 + x)^4*(-1 - 39*x - 71*x^2 + 55*x^4 + 39*x^5 + x^6) + 
            (-1 + x)^4*(-69 - 305*x - 148*x^2 - 128*x^3 + 36*x^4 + 177*x^5 + 
              53*x^6) + 16*N^4*(1 + x)^2*(1 - 5*x + 28*x^2 + 9*x^3 + 39*x^4 + 
              105*x^5 - 46*x^6 + 11*x^7 + 2*x^8))*Zeta[3])/
          (4*N^2*(-1 + N^2)*(-1 + x)^5*(1 + x)^7))))/m^2;
 
f1[x_Real] := NIntegrate[integrand1[z], {z, x, 1}]
 
integrand1[z_] := ((1 + 2*z)*Log[z]*(Log[z] - 2*Log[1 + z]))/(4*(1 + z + z^2))
 
f2[x_Real] := NIntegrate[integrand2[z], {z, x, 1}]
 
integrand2[z_] := -((3 + 2*z)*(Pi^2 - 3*Log[z]^2 + 12*Log[z]*Log[1 + z] + 
        12*PolyLog[2, -z]))/(4*(1 + 3*z + z^2))
 
f3[x_Real] := NIntegrate[integrand3[z], {z, x, 1}]
 
integrand3[z_] := (5*(-1 + z)*(Pi^2 - 3*Log[z]^2 + 12*Log[z]*Log[1 + z] + 
       12*PolyLog[2, -z]))/(8*z*Sqrt[1 + 6*z + z^2])
 
f4[x_Real] := NIntegrate[integrand4[x/(1 + x)^2, MS], {MS, x/(1 + x)^2, 1/4}]
 
integrand4[ms_, MS_] := 
    (-45*ms*((-1 - 12*ms + 64*ms^2)*EllipticE[(1 + 16*ms)^(-1)] + 
        2*(1 + 6*ms - 24*ms^2)*EllipticK[(1 + 16*ms)^(-1)])*EllipticK[-16*MS]*
       Log[(1 - Sqrt[1 - 4*MS])/(1 + Sqrt[1 - 4*MS])])/
      (8*Sqrt[1 + 16*ms]*MS*Pi) + (45*ms*((1 - 4*ms)*EllipticE[-16*ms] + 
        (1 + 16*ms^2)*EllipticK[-16*ms])*EllipticK[(1 + 16*MS)^(-1)]*
       Log[(1 - Sqrt[1 - 4*MS])/(1 + Sqrt[1 - 4*MS])])/
      (8*MS*Sqrt[1 + 16*MS]*Pi)
 
f1x1[x_] := (-1 + x)^7*(-107/5376 - Log[2]/210) + 
     (-1 + x)^9*(-169/12960 - (169*Log[2])/45360) + 
     (-1 + x)^8*(83/5120 + (5*Log[2])/1344) + 
     (-1 + x)^10*(45791/4300800 + (3*Log[2])/800) + 
     (-1 + x)^6*(53/2304 + (7*Log[2])/720) + (-1 + x)^4*(1/64 + Log[2]/16) + 
     ((-1 + x)^2*Log[2])/4 - (5*(-1 + x)^3*Log[2])/36 + 
     (-1 + x)^5*(-11/480 - Log[4096]/480) + (-1 + x)^11*Ox1[f1]
 
f2x1[x_] := (-1 + x)^4/16 - (21*(-1 + x)^5)/200 + (-1 + x)^6/8 - 
     (73*(-1 + x)^7)/560 + (571*(-1 + x)^8)/4480 - (1213*(-1 + x)^9)/10080 + 
     (11227*(-1 + x)^10)/100800 + (-1 + x)^11*Ox1[f2]
 
f3x1[x_] := -(-1 + x)^5/(16*Sqrt[2]) + (5*(-1 + x)^6)/(32*Sqrt[2]) - 
     (461*(-1 + x)^7)/(1792*Sqrt[2]) + (181*(-1 + x)^8)/(512*Sqrt[2]) - 
     (227137*(-1 + x)^9)/(516096*Sqrt[2]) + (59137*(-1 + x)^10)/
      (114688*Sqrt[2]) + (-1 + x)^11*Ox1[f3]
 
f4x1[x_] := (69*(-1 + x)^5)/2560 - (69*(-1 + x)^6)/1024 + 
     (7041*(-1 + x)^7)/71680 - (2211*(-1 + x)^8)/20480 + 
     (41989*(-1 + x)^9)/430080 - (21387*(-1 + x)^10)/286720 + 
     (-1 + x)^11*Ox1[f4]
 
f1x0[x_] := x*(-1/2 + Log[x]/2 - Log[x]^2/4) + 
     x^2*(-3/16 + (3*Log[x])/8 - Log[x]^2/8) + 
     x^4*(23/384 - (23*Log[x])/96 - Log[x]^2/16) + 
     x^5*(-137/3000 + (137*Log[x])/600 - Log[x]^2/20) + 
     x^7*(313/20580 - (313*Log[x])/2940 - Log[x]^2/28) + 
     x^8*(-1499/107520 + (1499*Log[x])/13440 - Log[x]^2/32) + 
     x^9*(221/408240 - (221*Log[x])/45360 + Log[x]^2/18) + 
     x^6*(11/1440 - (11*Log[x])/240 + Log[x]^2/12) + 
     x^3*(1/108 - Log[x]/36 + Log[x]^2/6) + x^10*Ox0[f1] + (13*Zeta[3])/24
 
f2x0[x_] := x^9*(827683027/907200 + (321*Pi^2)/2 - (295123*Log[x])/360 - 
       (963*Log[x]^2)/2) + x^7*(36055861/205800 + (843*Pi^2)/28 - 
       (36262*Log[x])/245 - (2529*Log[x]^2)/28) + 
     x^5*(222559/6000 + (123*Pi^2)/20 - (2807*Log[x])/100 - 
       (369*Log[x]^2)/20) + x^3*(115/12 + (3*Pi^2)/2 - (11*Log[x])/2 - 
       (9*Log[x]^2)/2) + x*((3*(-6 + Pi^2))/4 + (9*Log[x])/2 - 
       (9*Log[x]^2)/4) + x^2*((-87 - 14*Pi^2)/16 + (15*Log[x])/8 + 
       (21*Log[x]^2)/8) + x^4*((-2327 - 376*Pi^2)/128 + (399*Log[x])/32 + 
       (141*Log[x]^2)/16) + x^6*((-571117 - 96600*Pi^2)/7200 + 
       (7681*Log[x])/120 + (161*Log[x]^2)/4) + 
     x^8*(-1491046829/3763200 - (2207*Pi^2)/32 + (1552333*Log[x])/4480 + 
       (6621*Log[x]^2)/32) + x^10*Ox0[f2] + (21*Zeta[3])/10
 
f3x0[x_] := (5*Pi^2*Log[x])/8 - (5*Log[x]^3)/8 + 
     x^8*(23305463057/376320 + 24560*Pi^2 - (37042793*Log[x])/896 - 
       73680*Log[x]^2) + x^6*(116623/40 + (3335*Pi^2)/3 - (40109*Log[x])/24 - 
       3335*Log[x]^2) + x^4*(32365/192 + 60*Pi^2 - (2255*Log[x])/32 - 
       180*Log[x]^2) + x^2*(135/8 + 5*Pi^2 - (15*Log[x])/8 - 15*Log[x]^2) + 
     x*((-5*Pi^2)/2 - (15*Log[x])/2 + (15*Log[x]^2)/2) + 
     x^3*((-95*(3 + Pi^2))/6 + (85*Log[x])/6 + (95*Log[x]^2)/2) + 
     x^5*((-16225 - 6012*Pi^2)/24 + (1711*Log[x])/5 + (1503*Log[x]^2)/2) + 
     x^7*(-1584313/120 - (72035*Pi^2)/14 + (404708*Log[x])/49 + 
       (216105*Log[x]^2)/14) + x^9*(-63156130909/211680 - (2160365*Pi^2)/18 + 
       (158329379*Log[x])/756 + (2160365*Log[x]^2)/6) + x^10*Ox0[f3] + 
     (75*Zeta[3])/16
 
f4x0[x_] := (27*Pi^2*x)/32 - (45*x^2)/2 - (81*Pi^2*x^2)/8 + (13455*x^3)/64 + 
     (513*Pi^2*x^3)/8 - (70705*x^4)/48 - (5139*Pi^2*x^4)/8 + 
     (23220335*x^5)/1536 + (574551*Pi^2*x^5)/64 - (2011892887*x^6)/9600 - 
     (2185281*Pi^2*x^6)/16 + (40832078559*x^7)/12800 + 
     (136324323*Pi^2*x^7)/64 - (82281553632419*x^8)/1646400 - 
     (1889280387*Pi^2*x^8)/56 + (27932374615214271*x^9)/35123200 + 
     (484870343679*Pi^2*x^9)/896 - (9108163427606545039*x^10)/711244800 - 
     (1965139900851*Pi^2*x^10)/224 + (27*Pi^2*x*Log[x])/32 + 
     (45*x^2*Log[x])/8 - (27*Pi^2*x^2*Log[x])/8 - 90*x^3*Log[x] + 
     (621*Pi^2*x^3*Log[x])/32 + (2425*x^4*Log[x])/4 - 
     (891*Pi^2*x^4*Log[x])/4 - (353155*x^5*Log[x])/64 + 
     (104463*Pi^2*x^5*Log[x])/32 + (6271609*x^6*Log[x])/80 - 
     (398925*Pi^2*x^6*Log[x])/8 - (413991159*x^7*Log[x])/320 + 
     (24780249*Pi^2*x^7*Log[x])/32 + (5360367913*x^8*Log[x])/245 - 
     (24408189*Pi^2*x^8*Log[x])/2 - (23253543369129*x^9*Log[x])/62720 + 
     (6236567595*Pi^2*x^9*Log[x])/32 + (886510666233569*x^10*Log[x])/141120 - 
     (25182070047*Pi^2*x^10*Log[x])/8 - (45*x*Log[x]^2)/32 + 
     (135*x^2*Log[x]^2)/8 - (855*x^3*Log[x]^2)/8 + (8565*x^4*Log[x]^2)/8 - 
     (957585*x^5*Log[x]^2)/64 + (3642135*x^6*Log[x]^2)/16 - 
     (227207205*x^7*Log[x]^2)/64 + (3148800645*x^8*Log[x]^2)/56 - 
     (808117239465*x^9*Log[x]^2)/896 + (3275233168085*x^10*Log[x]^2)/224 - 
     (15*x*Log[x]^3)/32 + (15*x^2*Log[x]^3)/8 - (345*x^3*Log[x]^3)/32 + 
     (495*x^4*Log[x]^3)/4 - (58035*x^5*Log[x]^3)/32 + 
     (221625*x^6*Log[x]^3)/8 - (13766805*x^7*Log[x]^3)/32 + 
     (13560105*x^8*Log[x]^3)/2 - (3464759775*x^9*Log[x]^3)/32 + 
     (13990038915*x^10*Log[x]^3)/8 + x^11*Ox0[f4] + (81*x*Zeta[3])/8 - 
     (81*x^2*Zeta[3])/2 + (1863*x^3*Zeta[3])/8 - 2673*x^4*Zeta[3] + 
     (313389*x^5*Zeta[3])/8 - (1196775*x^6*Zeta[3])/2 + 
     (74340747*x^7*Zeta[3])/8 - 146449134*x^8*Zeta[3] + 
     (18709702785*x^9*Zeta[3])/8 - (75546210141*x^10*Zeta[3])/2

